Automatic Testing With Reusable Adversarial Agents

Autonomous systems such as self-driving cars and general-purpose robots are safety-critical systems that operate in highly uncertain and dynamic environments. We propose an interactive multi-agent framework where the system-under-design is modeled as an ego agent and its environment is modeled by a number of adversarial (ado) agents. For example, a self-driving car is an ego agent whose behavior is influenced by ado agents such as pedestrians, bicyclists, traffic lights, road geometry etc. Given a logical specification of the correct behavior of the ego agent, and a set of constraints that encode reasonable adversarial behavior, our framework reduces the adversarial testing problem to the problem of synthesizing controllers for (constrained) ado agents that cause the ego agent to violate its specifications. Specifically, we explore the use of tabular and deep reinforcement learning approaches for synthesizing adversarial agents. We show that ado agents trained in this fashion are better than traditional falsification or testing techniques because they can generalize to ego agents and environments that differ from the original ego agent. We demonstrate the efficacy of our technique on two real-world case studies from the domain of self-driving cars.

==> jupyter/different_ic_bound_esploration.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def loki_bound(T, K=0.1, gamma=0.999, epsilon_v=0.5):\n",
    "    \"\"\"\n",
    "    - K is the discrepancy factor\n",
    "    - gamma is the discount factor of the MDP\n",
    "    - epsilon_v is the degradation of the value function\n",
    "    - T is the number of time steps, or the episode length\n",
    "    \"\"\"\n",
    "    return K*(1/gamma - K/(gamma*epsilon_v))**T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def openloop_bound(T, L=10, epsilon=0.1):\n",
    "    \"\"\"\n",
    "    - L is the Lipschitz constant of everything, system dynamics and robustness function\n",
    "    - epsilon is the perturbation\n",
    "    - T is the number of time steps\n",
    "    \"\"\"\n",
    "    return epsilon*L**T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "time = np.arange(0.000,10,0.001)\n",
    "loki_bound_series = loki_bound(time)\n",
    "openloop_bound_series = openloop_bound(time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(time, loki_bound_series, 'r')\n",
    "plt.plot(time, openloop_bound_series, 'b')\n",
    "plt.savefig(\"../figs/bound_comparison_different_initial_condition.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(time, loki_bound_series, 'r')\n",
    "plt.savefig(\"../figs/loki_bound_decays_different_initial_condition.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loki_bound_series.max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

